Fixing Errors of the Google Voice Recognizer through Phonetic Distance Metrics

Speech recognition systems for the Spanish language, such as Google's, produce errors quite frequently when used in applications of a specific domain. These errors mostly occur when recognizing words new to the recognizer's language model or ad hoc to the domain. This article presents an algorithm that uses Levenshtein distance on phonemes to reduce the speech recognizer's errors. The preliminary results show that it is possible to correct the recognizer's errors significantly by using this metric and using a dictionary of specific phrases from the domain of the application. Despite being designed for particular domains, the algorithm proposed here is of general application. The phrases that must be recognized can be explicitly defined for each application, without the algorithm having to be modified. It is enough to indicate to the algorithm the set of sentences on which it must work. The algorithm's complexity is $O(tn)$, where $t$ is the number of words in the transcript to be corrected, and $n$ is the number of phrases specific to the domain.

==> code/experiments/experiment.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 19 13:45:13 2018

@author: kampamocha
"""
import mysql.connector
import datetime
import configparser
from subprocess import check_output
import wer
import stats

context_file = 'context_pizza.json'

config = configparser.ConfigParser()
config.read('experiment.ini')

db_config = {
    'user': config['database']['user'],
    'password': config['database']['password'],
    'host': config['database']['host'],
    'database': config['database']['database']
}

start_date = datetime.date(2018,2,1)
end_date = datetime.date(2018,3,31)

query = ("SELECT id, transcript, groundtruth, transcript_with_context FROM client_interactions WHERE interaction_timestamp BETWEEN %s AND %s")

conn = mysql.connector.connect(**db_config)

cursor = conn.cursor()
cursor.execute(query, (start_date, end_date))

results = {}

for (id, transcript, groundtruth, transcript_with_context) in cursor:

    # Run comparative with or without context
    #transcript = transcript_with_context
    
    tokens, edits, deletions, insertions, substitutions = wer.wer_counts(groundtruth, transcript)
    wer_score = edits / tokens
    results[id] = {
            'groundtruth': groundtruth,
            'transcript': transcript,
            'wer': wer_score,
            'phonetics': [],
            'tokens': tokens,
            'edits': edits,
            'deletions': deletions,
            'insertions': insertions,
            'substitutions': substitutions,
            'context': None
    }

    print("===============================================")
    print("GROUNDTRUTH: " + groundtruth)
    print("TRANSCRIPT: " + transcript)
    print("WER: " + "%.4f" % wer_score)
    print("-----------------------------------------------")

    if transcript_with_context:
        tokens, edits, deletions, insertions, substitutions = wer.wer_counts(groundtruth, transcript_with_context)
        wer_score = edits / tokens
       
        results[id]['context'] = (transcript_with_context, wer_score, tokens, edits, deletions, insertions, substitutions)
    
    step = 0.05
    max_threshold = 0.6
    bins = round(max_threshold / step) + 1
    #process_time = 0.0
    for k in range(1,bins):
        threshold = round(k * step, 2)
        str_threshold = "%.2f" % threshold

        output = check_output(["../phonetic_corrector/phonetic_corrector", "-t", str_threshold, "-c", context_file, transcript])

        #output_tokenized = output.decode('utf8').strip("\n").split("\n")
        output_tokenized = output.decode('utf8').split("\n")
        correction = output_tokenized[0]
        process_time  = float(output_tokenized[1])
        
        tokens, edits, deletions, insertions, substitutions = wer.wer_counts(groundtruth, correction)
        wer_score = edits / tokens      
#        wer_score = wer.wer(groundtruth, correction)

        print("THRESHOLD: " + str(threshold))
        print("CORRECTION: " + correction)
        print("WER: " + "%.4f" % wer_score)
        print("PROCESS_TIME: " + "%.4f" % process_time)
        results[id]['phonetics'].append((round(threshold, 2), correction, wer_score, tokens, edits, deletions, insertions, substitutions, process_time))
#    print(phonetic)

cursor.close()
conn.close()

name_suffix = "%02d" % start_date.month + "%02d" % start_date.day + "-" + "%02d" % end_date.month + "%02d" % end_date.day

rstats = stats.stats(results)
stats.plot_stats(rstats, 'all_phrases-' + name_suffix)
stats.plot_sentence_rates(rstats, 'sentences-' + name_suffix)
ordered_phrases = stats.by_phrase(results, stats.wer_filter)
c_phrases = stats.changed_phrases(results, rstats, 0.4)

rstats_bad = stats.stats(results, stats.wer_filter)
stats.plot_stats(rstats_bad, 'bad_phrases-' + name_suffix)

stats.plot_process_time(rstats)



==> code/experiments/stats.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon Feb 19 18:35:33 2018

@author: kampamocha
"""
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import operator
import numpy as np

def all_results(item):
    return True

def wer_filter(item):
    return (item['wer'] > 0)

def stats(results, filter_function=all_results):
    rstats = {}

    rstats['google'] = {
            'count': 0,
            'sum': 0.0,
            'avg': 0.0,
            'err': 0,
            'ser': 0.0,
            'better': [],
            'worse': [],
            'b_rate': 0.0,
            'w_rate': 0.0,
            'tokens': 0,
            'edits': 0,
            'deletions': 0,
            'insertions': 0,
            'substitutions': 0,
            'total_wer': 0.0,
            'process_time': 0.0
    }

    rstats['context'] = {
            'count': 0,
            'sum': 0.0,
            'avg': 0.0,
            'err': 0,
            'ser': 0.0,
            'better': [],
            'worse': [],
            'b_rate': 0.0,
            'w_rate': 0.0,
            'tokens': 0,
            'edits': 0,
            'deletions': 0,
            'insertions': 0,
            'substitutions': 0,
            'total_wer': 0.0,
            'process_time': 0.0
    }

    for k, v in results.items():
        if filter_function(v):
            # Acumula para google
            rstats['google']['count'] += 1
            rstats['google']['sum'] += v['wer']
            rstats['google']['err'] += 1 if v['wer'] > 0 else 0
            rstats['google']['tokens'] += v['tokens']
            rstats['google']['edits'] += v['edits']
            rstats['google']['deletions'] += v['deletions']
            rstats['google']['insertions'] += v['insertions']
            rstats['google']['substitutions'] += v['substitutions']           
            
            if v['context']:
                # Acumula para context
                rstats['context']['count'] += 1
                rstats['context']['sum'] += v['context'][1]
                rstats['context']['err'] += 1 if v['context'][1] > 0 else 0
                if v['context'][1] < v['wer']:
                    rstats['context']['better'].append(k)
                if v['context'][1] > v['wer']:
                    rstats['context']['worse'].append(k)                
                rstats['context']['tokens'] += v['context'][2]
                rstats['context']['edits'] += v['context'][3]
                rstats['context']['deletions'] += v['context'][4]
                rstats['context']['insertions'] += v['context'][5]
                rstats['context']['substitutions'] += v['context'][6]
   
            # Acumula correcciones
            corrs = v['phonetics']
            for threshold, text, wer, tokens, edits, deletions, insertions, substitutions, process_time in corrs:
                if threshold not in rstats:
                    rstats[threshold] = {
                            'count': 1,
                            'sum': wer,
                            'avg': 0.0,
                            'err': 1 if wer > 0 else 0,
                            'ser': 0.0,
                            'better': [k] if wer < v['wer'] else [],
                            'worse': [k] if wer > v['wer'] else [],
                            'b_rate': 0.0,
                            'w_rate': 0.0,
                            'tokens': tokens,
                            'edits': edits,
                            'deletions': deletions,
                            'insertions': insertions,
                            'substitutions': substitutions,
                            'total_wer': 0.0,
                            'process_time': 0.0
                            }
                else:
                    rstats[threshold]['count'] += 1
                    rstats[threshold]['sum'] += wer
                    rstats[threshold]['err'] += 1 if wer > 0 else 0
                    if wer < v['wer']:
                        rstats[threshold]['better'].append(k)
                    if wer > v['wer']:
                        rstats[threshold]['worse'].append(k)
                    rstats[threshold]['tokens'] += tokens
                    rstats[threshold]['edits'] += edits
                    rstats[threshold]['deletions'] += deletions
                    rstats[threshold]['insertions'] += insertions
                    rstats[threshold]['substitutions'] += substitutions
                    rstats[threshold]['process_time'] += process_time
                   
    for k, v in rstats.items():
        rstats[k]['avg'] = rstats[k]['sum'] / rstats[k]['count']
        rstats[k]['ser'] = rstats[k]['err'] / rstats[k]['count']
        rstats[k]['b_rate'] = len(rstats[k]['better']) / rstats[k]['count']
        rstats[k]['w_rate'] = len(rstats[k]['worse']) / rstats[k]['count']
        rstats[k]['total_wer'] = rstats[k]['edits'] / rstats[k]['tokens']
        rstats[k]['process_time'] = rstats[k]['process_time'] / rstats[k]['count']
        
    return rstats
        
def plot_stats(rstats, file='phonetic_corrector_results'):
    
    x = []
    y = []
    
    for k, v in rstats.items():
        if (k != 'google' and k != 'context'):
            x.append(k)
            #y.append(v['avg'])
            y.append(v['total_wer'])

    plt.title('Corrector Fonético')
    plt.xlabel('Umbral de Distancia')
    plt.ylabel('WER')
    plt.xlim(min(x), max(x))
    plt.grid(True)
    plt.plot(x, y)
    plt.plot((min(x), max(x)), (rstats['google']['total_wer'], rstats['google']['total_wer']), 'r--')
    #plt.plot((min(x), max(x)), (0.337,0.337), 'r--')
    
    plt.plot((min(x), max(x)), (rstats['context']['total_wer'], rstats['context']['total_wer']), '--',  color='orange')
    #plt.show()
    google = mpatches.Patch(color='red', label='Básico')
    context = mpatches.Patch(color='orange', label='Con contexto')
    soldai = mpatches.Patch(color='blue', label='Corrección Fonética')
    
    plt.legend(handles=[google, context, soldai])
    plt.savefig(file + '.png', bbox_inches='tight')
    plt.close()
    
def plot_sentence_rates(rstats, file='rates'):
    
    x = []
    y1 = []
    y2 = []
    
    for k, v in rstats.items():
        if (k != 'google'and k != 'context'):
            x.append(k)
            #y.append(v['avg'])
            y1.append(len(v['better']) / v['err'])
            y2.append(len(v['worse']) / v['err'])

    plt.title('Sentencias Erróneas')
    plt.xlabel('Umbral de Distancia')
    plt.ylabel('Ptje.')
    plt.xlim(min(x), max(x))
    plt.grid(True)
    plt.plot(x, y1, 'b--')
    plt.plot(x, y2, 'r--')
    #plt.show()
    y1_legend = mpatches.Patch(color='blue', label='Mejoradas')
    y2_legend = mpatches.Patch(color='red', label='Empeoradas')
    
    plt.legend(handles=[y1_legend, y2_legend])
    plt.savefig(file + '.png', bbox_inches='tight')
    plt.close()    

def plot_process_time(rstats, file='process_time'):
    
    x = []
    y = []
    
    for k, v in rstats.items():
        if (k != 'google' and k != 'context'):
            x.append(k)
            #y.append(v['avg'])
            y.append(v['process_time'])

    m = np.mean(y)

    plt.title('Tiempo de Procesamiento')
    plt.xlabel('Umbral')
    plt.ylabel('ms')
    plt.xlim(min(x), max(x))
    plt.grid(True)
    plt.plot(x, y)
    plt.plot((min(x), max(x)), (m, m), 'r--')
    
    print(m)
    #plt.show()

    plt.savefig(file + '.png', bbox_inches='tight')
    plt.close()

def by_phrase(results, filter_function=all_results):
    phrases = {}
   
    for k, v in results.items():
        
        if filter_function(v):            
            groundtruth = v['groundtruth']
            wer = v['wer']
            if groundtruth not in phrases:
                phrases[groundtruth] = {
                    'count': 1,
                    'sum': wer,
                    'index': [k]
                }
                #print(k)
                #print(v)
                #print(phrases[groundtruth])
            else:
                phrases[groundtruth]['count'] += 1
                phrases[groundtruth]['sum'] += wer
                phrases[groundtruth]['index'].append(k)
    
    wer_by_phrase = {}
    for k, v in phrases.items():
        wer_by_phrase[k] = [v['sum'] / v['count'], v['index']]
        sorted_by_wer = sorted(wer_by_phrase.items(), key=operator.itemgetter(1), reverse=True)
        
    return sorted_by_wer

def changed_phrases(results, rstats, threshold):
    stat = rstats[threshold]
    better = []
    worse = []

    for k in stat['better']:
        example = results[k]
        for thr, phr, wer, toks, eds, dels, ins, subs, pt in example['phonetics']:
            if thr == threshold:
                text = phr
                break
        
        better.append((example['groundtruth'], example['transcript'], text))
        
    for k in stat['worse']:
        example = results[k]
        for thr, phr, wer, toks, eds, dels, ins, subs, pt in example['phonetics']:
            if thr == threshold:
                text = phr
                break
        
        worse.append((example['groundtruth'], example['transcript'], text))
    
    return (better, worse)

==> code/experiments/wer.py <==
import numpy as np

def string_janitor(string):
    translation = {
            "!": None,
            "@": None,
            "#": None,
            "¿": None,
            "?": None,
            "$": None,
            "á": "a",
            "é": "e",
            "í": "i",
            "ó": "o",
            "ú": "u"
            }
    
    clean_string = string.translate(translation)
    
    return clean_string


def wer_counts(ref=None, hyp=None):
    ref_lower = ref.lower()
    hyp_lower = hyp.lower()
    ref_tokens = string_janitor(ref_lower).split()
    hyp_tokens = string_janitor(hyp_lower).split()
    tokens, edits, deletions, insertions, substitutions = string_edit_distance(ref_tokens, hyp_tokens)
    
    return (tokens, edits, deletions, insertions, substitutions)


def wer(ref=None, hyp=None):
    ref_lower = ref.lower()
    hyp_lower = hyp.lower()
    ref_tokens = string_janitor(ref_lower).split()
    hyp_tokens = string_janitor(hyp_lower).split()
    tokens, edits, deletions, insertions, substitutions = string_edit_distance(ref_tokens, hyp_tokens)
    
    return (edits/tokens)


def string_edit_distance(ref=None, hyp=None):

    if ref is None or hyp is None:
        RuntimeError("ref and hyp are required, cannot be None")

    x = ref
    y = hyp

    tokens = len(x)
    if (len(hyp)==0):
        return (tokens, tokens, tokens, 0, 0)

    # p[ix,iy] consumed ix tokens from x, iy tokens from y
    p = np.PINF * np.ones((len(x) + 1, len(y) + 1)) # track total errors
    e = np.zeros((len(x)+1, len(y) + 1, 3), dtype=np.int) # track deletions, insertions, substitutions
    p[0] = 0
    for ix in range(len(x) + 1):
        for iy in range(len(y) + 1):
            cst = np.PINF*np.ones([3])
            s = 0
            if ix > 0:
                cst[0] = p[ix - 1, iy] + 1 # deletion cost
            if iy > 0:
                cst[1] = p[ix, iy - 1] + 1 # insertion cost
            if ix > 0 and iy > 0:
                s = (1 if x[ix - 1] != y[iy -1] else 0)
                cst[2] = p[ix - 1, iy - 1] + s # substitution cost
            if ix > 0 or iy > 0:
                idx = np.argmin(cst) # if tied, one that occurs first wins
                p[ix, iy] = cst[idx]

                if (idx==0): # deletion
                    e[ix, iy, :] = e[ix - 1, iy, :]
                    e[ix, iy, 0] += 1
                elif (idx==1): # insertion
                    e[ix, iy, :] = e[ix, iy - 1, :]
                    e[ix, iy, 1] += 1
                elif (idx==2): # substitution
                    e[ix, iy, :] = e[ix - 1, iy - 1, :]
                    e[ix, iy, 2] += s

    edits = int(p[-1,-1])
    deletions, insertions, substitutions = e[-1, -1, :]
    return (tokens, edits, deletions, insertions, substitutions)



